Semi-Supervised Noisy Student Pre-training on EfficientNet Architectures for Plant Pathology Classification

In recent years, deep learning has vastly improved the identification and diagnosis of various diseases in plants. In this report, we investigate the problem of pathology classification using images of a single leaf. We explore the use of standard benchmark models such as VGG16, ResNet101, and DenseNet 161 to achieve a 0.945 score on the task. Furthermore, we explore the use of the newer EfficientNet model, improving the accuracy to 0.962. Finally, we introduce the state-of-the-art idea of semi-supervised Noisy Student training to the EfficientNet, resulting in significant improvements in both accuracy and convergence rate. The final ensembled Noisy Student model performs very well on the task, achieving a test score of 0.982.

==> Final Report KEH, Sedrick 20468375/code/dataloader.py <==
import pandas as pd
import numpy as np
import torch
import torch.utils.data as Data
from sklearn.model_selection import train_test_split

from utils import *
from dataset import PlantDataset


def get_data():
    train = pd.read_csv('train.csv')
    test = pd.read_csv('test.csv')

    train['image_path'] = train['image_id'].apply(get_image_path)
    test['image_path'] = test['image_id'].apply(get_image_path)
    train_labels = train.loc[:, 'healthy':'scab']
    train_paths = train.image_path
    test_paths = test.image_path

    train_paths, valid_paths, train_labels, valid_labels = train_test_split(train_paths, train_labels, test_size = 0.2, random_state=23, stratify = train_labels)
    train_paths.reset_index(drop=True,inplace=True)
    train_labels.reset_index(drop=True,inplace=True)
    valid_paths.reset_index(drop=True,inplace=True)
    valid_labels.reset_index(drop=True,inplace=True)
    return train_paths, valid_paths, test_paths, train_labels, valid_labels


def get_dataloaders(train_paths, valid_paths, test_paths, train_labels, valid_labels, bsz):
    train_dataset = PlantDataset(train_paths, train_labels)
    trainloader = Data.DataLoader(train_dataset, shuffle=True, batch_size = bsz, num_workers = 2)

    valid_dataset = PlantDataset(valid_paths, valid_labels, train = False)
    validloader = Data.DataLoader(valid_dataset, shuffle=False, batch_size = bsz, num_workers = 2)

    test_dataset = PlantDataset(test_paths, train = False, test = True)
    testloader = Data.DataLoader(test_dataset, shuffle=False, batch_size = bsz, num_workers = 2)

    return trainloader, validloader, testloader

==> Final Report KEH, Sedrick 20468375/code/dataset.py <==
import numpy as np 
import pandas as pd
import torch
import torch.nn as nn
import torch.utils.data as Data
from albumentations import *
from albumentations.pytorch import ToTensor


class PlantDataset(Data.Dataset):
    def __init__(self, image_paths, labels = None, train = True, test = False):
        self.paths = image_paths
        self.test = test
        if self.test == False:
            self.labels = labels
        self.train = train
        self.train_transform = Compose([HorizontalFlip(p=0.5),
                                  VerticalFlip(p=0.5),
                                  ShiftScaleRotate(rotate_limit=25.0, p=0.7),
                                  OneOf([IAAEmboss(p=1),
                                         IAASharpen(p=1),
                                         Blur(p=1)], p=0.5),
                                  IAAPiecewiseAffine(p=0.5)])
        self.test_transform = Compose([HorizontalFlip(p=0.5),
                                       VerticalFlip(p=0.5),
                                       ShiftScaleRotate(rotate_limit=25.0, p=0.7)])
        self.default_transform = Compose([Normalize((0.485, 0.456, 0.406), (0.229, 0.224, 0.225), always_apply=True),
                                         ToTensor()]) #normalized for pretrained network
        
    def __len__(self):
        return self.paths.shape[0]
    
    def __getitem__(self, i):
        image = np.load(self.paths[i]) #load from .npy file!
        if self.test==False:
            label = torch.tensor(np.argmax(self.labels.loc[i,:].values)) #loss function used later doesnt take one-hot encoded labels, so convert it using argmax
        if self.train:
            image = self.train_transform(image = image)['image']
            image = self.default_transform(image=image)['image']
        elif self.test:
            image = self.test_transform(image=image)['image']
            image = self.default_transform(image=image)['image']
        else:
            image = self.default_transform(image = image)['image']
        
        if self.test==False:
            return image, label
        return image

==> Final Report KEH, Sedrick 20468375/code/ensemble.py <==
import pandas as pd
import numpy as np


def LabelSmoothing(encodings , alpha):
    K = encodings.shape[1]
    y_ls = (1 - alpha) * encodings + alpha / K
    return y_ls


def main():
    results = [pd.read_csv('submission_effnet_ns.csv'),         ## Noisy Student
                pd.read_csv('submission_densenet.csv'),         ## DenseNet
                pd.read_csv('submission_effnet.csv')]           ## EffNet

    n = len(results)

    ## Do ensembling
    results_np = np.zeros((n, 1821, 4))
    for i,df in enumerate(results):
        temp = df.to_numpy()
        results_np[i] = (temp[:,1:])
    results_ensembled = np.sum(results_np, axis=0) / n

    ## Apply label smoothing
    smoothed_results = LabelSmoothing(results_ensembled, 0.01)

    ## Save File
    test = pd.read_csv('test.csv')
    sub = pd.DataFrame(smoothed_results, columns=['healthy','multiple_diseases','rust','scab'])
    sub['image_id'] = test.image_id
    sub = sub[['image_id','healthy','multiple_diseases','rust','scab']]
    sub.to_csv("submission_ensemble.csv", index = False)


if __name__== "__main__":
    main()

==> Final Report KEH, Sedrick 20468375/code/main.py <==
import argparse
import numpy as np
import pandas as pd
import torch
import torch.nn as nn
from transformers import get_cosine_schedule_with_warmup
from transformers import AdamW
from scipy.special import softmax
from tqdm import tqdm

import utils
from models import EfficientNetModel, DenseNetModel, ResNetModel, VGGNetModel, EfficientNetModel_NoisyStudent
from dataloader import get_data, get_dataloaders
from trainer import train_fn, valid_fn, test_fn
from plots import plot_loss, plot_acc, plot_conf_mat, save_results


def get_model(model_name, args):
    if (model_name == "effnet"): return EfficientNetModel(args)
    elif (model_name == "densenet"): return DenseNetModel(args)
    elif (model_name == "resnet"): return ResNetModel(args)
    elif (model_name == "vggnet"): return VGGNetModel(args)
    elif (model_name == "effnet_ns"): return EfficientNetModel_NoisyStudent(args)
    else: return EfficientNetModel_NoisyStudent(args)

def main():
    parser = argparse.ArgumentParser()
    parser.add_argument("--lr", type=float, default=8e-4)
    parser.add_argument("--decay", type=float, default=1e-3)
    parser.add_argument("--n_epochs", type=int, default=30)
    parser.add_argument("--batch_size", type=int, default=4)
    parser.add_argument("--model", type=str, default="effnet_ns")
    args = parser.parse_args()

    ## Setup device
    device = torch.device("cuda:0" if torch.cuda.is_available() else "cpu")

    ## Load data
    train_paths, val_paths, test_paths, train_labels, val_labels = get_data()
    train_size = train_labels.shape[0]
    val_size = val_labels.shape[0]
    trainloader, valloader, testloader = get_dataloaders(train_paths, val_paths, test_paths, 
                                                            train_labels, val_labels, args.batch_size)

    ## Initialize Model
    model = get_model(args.model, args)
    model.to(device)

    ## Initialize Optimizer, Scheduler, Loss
    optimizer = AdamW(model.parameters(), lr=args.lr, weight_decay=args.decay)
    num_train_steps = int(train_size / args.batch_size * args.n_epochs)
    scheduler = get_cosine_schedule_with_warmup(optimizer, num_warmup_steps=train_size/args.batch_size*5, num_training_steps=num_train_steps)
    loss_func = torch.nn.CrossEntropyLoss()

    ## Training
    train_loss = []
    val_loss = []
    train_acc = []
    val_acc = []

    for epoch in range(args.n_epochs): 
        loss_t, acc_t = train_fn(model, trainloader, device, loss_func, optimizer, scheduler, train_size)
        loss_v, acc_v, conf_mat = valid_fn(model, valloader, device, loss_func, optimizer, scheduler, val_size)
        train_loss.append(loss_t)
        val_loss.append(loss_v)
        train_acc.append(acc_t)
        val_acc.append(acc_v)
        
        if (epoch+1) % 10 == 0:
            path = 'epoch' + str(epoch) + '.pt'
            torch.save(model.state_dict(), path)
        
        printstr = 'Epoch: '+ str(epoch) + ', Train loss: ' + str(loss_t) + ', Val loss: ' + str(loss_v) + ', Train acc: ' + str(acc_t) + ', Val acc: ' + str(acc_v)
        tqdm.write(printstr)


    ## Generate plots 
    plot_loss(train_loss, val_loss, args.model)
    plot_acc(train_acc, val_acc, args.model)
    plot_conf_mat(conf_mat, args.model)
    ## Save results
    save_results(train_loss, val_loss, train_acc, val_acc, args.model)



    ## Testing
    subs = []
    test = pd.read_csv('test.csv')
    for i in range(5): # average over 5 runs
        out = test_fn(model, testloader, device)
        output = pd.DataFrame(softmax(out,1), columns = ['healthy','multiple_diseases','rust','scab'])
        output.drop(0, inplace = True)
        output.reset_index(drop=True, inplace=True)
        subs.append(output)

    sub_eff = sum(subs)/5
    sub1 = sub_eff.copy()
    sub1['image_id'] = test.image_id
    sub1 = sub1[['image_id','healthy','multiple_diseases','rust','scab']]
    submission_name = "submission_{}.csv".format(args.model)
    sub1.to_csv(submission_name, index = False)



if __name__== "__main__":
    main()

==> Final Report KEH, Sedrick 20468375/code/models.py <==
import torch
import torch.nn as nn
from torchvision import models
from efficientnet_pytorch import EfficientNet


class EfficientNetModel(nn.Module):
    def __init__(self, args):
        super(EfficientNetModel, self).__init__()
        self.model = EfficientNet.from_pretrained('efficientnet-b5')
        end_features = self.model._fc.in_features
        self.model._fc = nn.Sequential(nn.Linear(end_features,1000,bias=True),
                                    nn.ReLU(),
                                    nn.Dropout(p=0.5),
                                    nn.Linear(1000,4, bias = True))
    def forward(self, x):
        return self.model(x)    

class EfficientNetModel_NoisyStudent(nn.Module):
    def __init__(self, args):
        super(EfficientNetModel_NoisyStudent, self).__init__()
        self.model = torch.hub.load('rwightman/gen-efficientnet-pytorch', 'tf_efficientnet_b5_ns', pretrained=True)
        end_features = self.model.classifier.in_features
        self.model.classifier = nn.Sequential(nn.Linear(end_features,1000,bias=True),
                                    nn.ReLU(),
                                    nn.Dropout(p=0.5),
                                    nn.Linear(1000,4, bias = True))
    def forward(self, x):
        return self.model(x)   



class DenseNetModel(nn.Module):
    def __init__(self, args):
        super(DenseNetModel, self).__init__()
        self.model = models.densenet161(pretrained=True)
        end_features = self.model.classifier.in_features
        self.model.classifier = nn.Sequential(nn.Linear(end_features,1000,bias=True),
                                            nn.ReLU(),
                                            nn.Dropout(p=0.5),
                                            nn.Linear(1000,4, bias = True))
    def forward(self, x):
        return self.model(x)   



class ResNetModel(nn.Module):
    def __init__(self, args):
        super(ResNetModel, self).__init__()
        self.model = models.resnet101(pretrained=True)
        end_features = self.model.fc.in_features
        self.model.fc = nn.Sequential(nn.Linear(end_features,1000,bias=True),
                                            nn.ReLU(),
                                            nn.Dropout(p=0.5),
                                            nn.Linear(1000,4, bias = True))
    def forward(self, x):
        return self.model(x)   



class VGGNetModel(nn.Module):
    def __init__(self, args):
        super(VGGNetModel, self).__init__()
        self.model = models.vgg16_bn(pretrained=True)
        end_features = 512 * 7 * 7
        self.model.classifier = nn.Sequential(nn.Linear(end_features,1000,bias=True),
                                            nn.ReLU(),
                                            nn.Dropout(p=0.5),
                                            nn.Linear(1000,4, bias = True))
        
    def forward(self, x):
        return self.model(x)   

==> Final Report KEH, Sedrick 20468375/code/plots.py <==
import pandas as pd
import matplotlib.pyplot as plt
import seaborn as sns

def plot_loss(train_loss, valid_loss, model_name):
    plt.figure()
    plt.ylim(0,1.5)
    sns.lineplot(list(range(len(train_loss))), train_loss)
    sns.lineplot(list(range(len(valid_loss))), valid_loss)
    plt.xlabel('Epoch')
    plt.ylabel('Loss')
    plt.legend(['Train','Val'])
    plt.savefig('./results/loss_{}.png'.format(model_name))

def plot_acc(train_acc, valid_acc, model_name):
    plt.figure()
    sns.lineplot(list(range(len(train_acc))), train_acc)
    sns.lineplot(list(range(len(valid_acc))), valid_acc)
    plt.xlabel('Epoch')
    plt.ylabel('Accuracy')
    plt.legend(['Train','Val'])
    plt.savefig('./results/acc_{}.png'.format(model_name))

def plot_conf_mat(conf_mat, model_name):
    plt.figure()
    labels = ['Healthy', 'Multiple','Rust','Scab']
    sns.heatmap(conf_mat, xticklabels=labels, yticklabels=labels, annot=True)
    plt.savefig('./results/conf_mat_{}.png'.format(model_name))


def save_results(train_loss, val_loss, train_acc, val_acc, model_name):
    train_loss_df = pd.DataFrame(train_loss)
    train_loss_df.to_csv("results/train_loss_{}.csv".format(model_name))
    val_loss_df = pd.DataFrame(val_loss)
    val_loss_df.to_csv("results/val_loss_{}.csv".format(model_name))
    train_acc_df = pd.DataFrame(train_acc)
    train_acc_df.to_csv("results/train_acc_{}.csv".format(model_name))
    val_acc_df = pd.DataFrame(val_acc)
    val_acc_df.to_csv("results/val_acc_{}.csv".format(model_name))

==> Final Report KEH, Sedrick 20468375/code/trainer.py <==
import numpy as np
import torch
from tqdm import tqdm
from sklearn.metrics import accuracy_score, confusion_matrix


def train_fn(model, loader, device, loss_func, optimizer, scheduler, train_size):  
    running_loss = 0
    preds_for_acc = []
    labels_for_acc = []
    
    pbar = tqdm(total = len(loader), desc='Training')
    
    for _, (images, labels) in enumerate(loader):
        images, labels = images.to(device), labels.to(device)
        model.train()
        optimizer.zero_grad()
        predictions = model(images)
        loss = loss_func(predictions, labels)
        loss.backward()
        optimizer.step()
        scheduler.step()
        
        running_loss += loss.item()*labels.shape[0]
        labels_for_acc = np.concatenate((labels_for_acc, labels.cpu().numpy()), 0)
        preds_for_acc = np.concatenate((preds_for_acc, np.argmax(predictions.cpu().detach().numpy(), 1)), 0)
        
        pbar.update()
        
    accuracy = accuracy_score(labels_for_acc, preds_for_acc)
    pbar.close()
    return running_loss/train_size, accuracy


def valid_fn(model, loader, device, loss_func, optimizer, scheduler, val_size): 
    running_loss = 0
    preds_for_acc = []
    labels_for_acc = []
    
    pbar = tqdm(total = len(loader), desc='Validation')
    
    with torch.no_grad():       
        for _, (images, labels) in enumerate(loader):
            images, labels = images.to(device), labels.to(device)
            model.eval()
            predictions = model(images)
            loss = loss_func(predictions, labels)

            running_loss += loss.item()*labels.shape[0]
            labels_for_acc = np.concatenate((labels_for_acc, labels.cpu().numpy()), 0)
            preds_for_acc = np.concatenate((preds_for_acc, np.argmax(predictions.cpu().detach().numpy(), 1)), 0)
            
            pbar.update()
            
        accuracy = accuracy_score(labels_for_acc, preds_for_acc)
        conf_mat = confusion_matrix(labels_for_acc, preds_for_acc)
    
    pbar.close()
    return running_loss/val_size, accuracy, conf_mat


def test_fn(model, loader, device):
    preds_for_output = np.zeros((1,4))
    
    with torch.no_grad():
        pbar = tqdm(total = len(loader))
        for _, images in enumerate(loader):
            images = images.to(device)
            model.eval()
            predictions = model(images)
            preds_for_output = np.concatenate((preds_for_output, predictions.cpu().detach().numpy()), 0)
            pbar.update()
    
    pbar.close()
    return preds_for_output


==> Final Report KEH, Sedrick 20468375/code/utils.py <==
IMAGE_FOLDER = './kaggle/working/image_pickles/'

def get_image_path(filename):
    return (IMAGE_FOLDER + filename + '.npy')
